Panacea: Pareto Alignment via Preference Adaptation for LLMs

Current methods for large language model alignment typically use scalar human preference labels. However, this convention tends to oversimplify the multi-dimensional and heterogeneous nature of human preferences, leading to reduced expressivity and even misalignment. This paper presents Panacea, an innovative approach that reframes alignment as a multi-dimensional preference optimization problem. Panacea trains a single model capable of adapting online and Pareto-optimally to diverse sets of preferences without the need for further tuning. A major challenge here is using a low-dimensional preference vector to guide the model's behavior, despite it being governed by an overwhelmingly large number of parameters. To address this, Panacea is designed to use singular value decomposition (SVD)-based low-rank adaptation, which allows the preference vector to be simply injected online as singular values. Theoretically, we prove that Panacea recovers the entire Pareto front with common loss aggregation methods under mild conditions. Moreover, our experiments demonstrate, for the first time, the feasibility of aligning a single LLM to represent an exponentially vast spectrum of human preferences through various optimization methods. Our work marks a step forward in effectively and efficiently aligning models to diverse and intricate human preferences in a controllable and Pareto-optimal manner.

==> figures/plot_3D_view2.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Mar 25 14:34:12 2024

@author: Administrator
"""

import pickle
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from scipy.interpolate import griddata

# 创建一个 3D 图形对象
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')


with open('./RS/ppo-llama2-alpacasft-RS-HHC/ppo-llama2-alpacasft-RS-HHC-eval-wrong/rewards.pickle', 'rb') as f:
    rewards = pickle.load(f)
    
helpful_reward = []
harmless_reward = []
concise_reward = []
for item in rewards:
    parameters, rewards = item
    print("Parameters:", parameters)
    print("Rewards:", rewards)
    print()  # 打印空行，用于区分不同元组
    helpful_reward.append(rewards["eval/reward1"])
    harmless_reward.append(rewards["eval/reward2"])
    concise_reward.append(rewards["eval/reward3"])


plt.rcParams['axes.facecolor'] = 'None'
plt.rcParams['figure.facecolor'] = 'None'

# 绘制面
ax.plot_trisurf(helpful_reward, harmless_reward, concise_reward, label = "RS", color='royalblue',alpha=0.5)
ax.scatter(helpful_reward, harmless_reward, concise_reward, s=100, edgecolors='black', color='royalblue',linewidths=2)






"ppo-llama2-alpacasft-HHC-scale-5-40-ptx-8-eval"
"ppo-llama2-alpacasft-HHC-scale-5-40-ptx-8-secondrun-eval"


with open('./panacea/ppo-llama2-alpacasft-HHC-scale-4-50-ptx-4-reeval/rewards.pickle', 'rb') as f:
    rewards = pickle.load(f) 

helpful_reward = []
harmless_reward = []
concise_reward = []
for item in rewards:
    parameters, rewards = item
    print("Parameters:", parameters)
    print("Rewards:", rewards)
    print()  # 打印空行，用于区分不同元组
    helpful_reward.append(rewards["eval/reward1"])
    harmless_reward.append(rewards["eval/reward2"])
    concise_reward.append(rewards["eval/reward3"])



# 绘制面
ax.plot_trisurf(helpful_reward, harmless_reward, concise_reward, label = "Panacea", color='red')
ax.scatter(helpful_reward, harmless_reward, concise_reward, s=100, edgecolors='black', color='red',linewidths=2)



ax.grid = False
ax.xaxis.pane.fill = False
ax.yaxis.pane.fill = False
ax.zaxis.pane.fill = False




# ax.legend()


# 设置坐标轴标签
ax.set_xlabel('Helpful Reward')
ax.set_ylabel('Harmless Reward')
ax.set_zlabel('Concise Reward')
#ax.view_init(elev=30, azim=10)   ## view_1

ax.view_init(elev=20, azim=-90)   ## view_2

plt.savefig(f'./HHC_3D_2.png',bbox_inches = 'tight',dpi=600)
plt.savefig(f'./HHC_3D_2.pdf',bbox_inches = 'tight',dpi=600)
# 显示图形
plt.show()
